On integrability of certain rank 2 sub-Riemannian structures

We discuss the integrability of rank 2 sub-Riemannian structures on low-dimensional manifolds, and then prove that some structures of that type in dimension 6, 7 and 8 have a lot of symmetry but no integrals polynomial in momenta of low degrees, except for those coming from the Killing fields and the Hamiltonian, thus indicating non-integrability of the corresponding geodesic flows.

==> anc/Worksheet_BKAVGLG-6Dp.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="18" minor="2"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="true" autoexpanding_sections="true">
</View-Properties>
<MapleNet-Properties elisiondigitsbefore="100" labelling="true" indentamount="4" elisiontermsthreshold="10000" ansi="false" errorbreak="1" useclientjvm="true" echo="1" imaginaryunit="I" labelwidth="20" unitattributes="&quot;fontweight&quot; = &quot;bold&quot;" contextmenusize="automatic" plotdriver="opengl" elisiondigitsafter="100" plotoutput="terminal" helpbrowser="standard" rtablesize="10" elisiontermsbefore="100" elisiondigitsthreshold="10000" typesetting="standard" plotdevice="inline" verboseproc="1" showassumed="1" quiet="false" errorcursor="false" longdelim="true" plotoptions="" elisiontermsafter="100" screenwidth="79" preplot="" prettyprint="3" displayprecision="-1" screenpixelheight="1024" warnlevel="3" screenheight="25" latexwidth="8.0" postplot="" prompt="&gt; " ShowLabels="true"/>
<Styles>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[120,0,14]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
</Styles>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/><Presentation-Block>
<Group labelreference="L432" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal" alignment="centred">MAPLE WORKSHEET FOR THE PAPER</Text-field>
<Text-field style="Text" layout="Normal" alignment="centred"><Font italic="true">``On integrability of certain rank 2 sub-Riemannian structures''</Font></Text-field>
<Text-field style="Text" layout="Normal" alignment="centred">by Boris Kruglikov, Andreas Vollmer, Georgios Lukes-Gerakopoulos</Text-field>
<Text-field style="Text" layout="Normal" alignment="centred">contact e-mail: andreas.d.vollmer@gmail.com</Text-field>
<Text-field style="Text" layout="Normal" alignment="centred"></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L665" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">This Maple worksheet is the implementation of the method described in the paper.</Text-field>
<Text-field style="Text" layout="Normal">A previous version of the algorithm is provided in the paper preprint  	arXiv:1507.03082 and in the thesis ``First integrals in stationary and axially symmetric space-times and sub-Riemannian structures&quot; by the second author (AV). The worksheet is based on a Maple worksheet by V. Matveev and the first author (BK), which can be found as supplement material to the paper ``Nonexistence of the  6th degree integral for  Zipoy-Voorhees metric'', Phys. Rev. D 85(2012).</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L664" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font bold="true">Purpose:</Font></Text-field>
<Text-field style="Text" layout="Normal">Given a sub-Riemannian metric on a rank-2 distribution on a Carnot group, the worksheet determines an upper bound to the number of first integrals that are homogeneous polynomials in the momenta with smooth coefficient functions. By comparing this bound to the number of trivial integrals, non-existence of non-trivial integrals is confirmed. Certain involutivity assumptions are made. See the paper for details.</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L2" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">restart:</Text-field>
</Input>
</Group>
<Group labelreference="L4" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">with(LinearAlgebra):</Text-field>
</Input>
</Group>
<Group labelreference="L5" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">startclock := time();</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVErc3RhcnRjbG9ja0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Ji1JI21uR0YkNiRRLDEuMDc5Nzc0Mzc1RidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlktSSVtc3VwR0YkNiUtRlI2JFEjMTBGJ0Y5LUZSNiRRIjZGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Y5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">JCIrdlZ4ejUhIiQ=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L553" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font bold="true">Parameter input:</Font>
The following data have to be provided:</Text-field>
<Text-field style="Text" layout="Normal">(1) dimension <Font bold="true">N</Font> of the Carnot group</Text-field>
<Text-field style="Text" layout="Normal">(2) degree <Font bold="true">d</Font> of the integral</Text-field>
<Text-field style="Text" layout="Normal">(3) number <Font bold="true">M</Font> of prolongations (we achieve our results after d+1 prolongations)</Text-field>
<Text-field style="Text" layout="Normal">(4) choice of the rank computation algorithm by setting <Font bold="true">algorithmchoice</Font>.</Text-field>
<Text-field style="Text" layout="Normal"><Font encoding="UTF-8">      The choices are  &quot;bareiss&quot; (Bareiss algorithm), &quot;gauss&quot; (Gau\303\237 algorithm) oder &quot;modular&quot; (computations modulo </Font><Font italic="true">prim</Font>).
(5) a prime number <Font bold="true">prim</Font>. It is only used in case of modular rank computation, and in this case the final steps are performed modulo <Font italic="true">prim</Font>.</Text-field>
<Text-field style="Text" layout="Normal">(6) the Hamiltonian <Font bold="true">H</Font> representing the sub-Riemannian metric. Set the corresponding variable below.</Text-field>
</Input>
</Group>
<Group labelreference="L554" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">N:=6;
d:=6;
M:=d+1;
algorithmchoice:=&quot;gauss&quot;;
prim:=17; </Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiTkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSSNtbkdGJDYkUSI2RidGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">IiIn</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiZEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSSNtbkdGJDYkUSI2RidGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">IiIn</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiTUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSSNtbkdGJDYkUSI3RidGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">IiIo</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEwYWxnb3JpdGhtY2hvaWNlRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21zR0YkNiNRJmdhdXNzRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">USZnYXVzczYi</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElcHJpbUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSSNtbkdGJDYkUSMxN0YnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">IiM8</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L555" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">The following information are system variables that should not be changed.
x denotes the position coordinates, while p denotes the momentum coordinates.</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L571" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">x:=array(1..N):</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L570" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">p:=array(1..N):</Text-field>
</Input>
</Group>
<Group labelreference="L557" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">In the following, the left-invariant Hamiltonians are defined. They are given by H=1/2*(X1^2+X2^2).</Text-field>
<Text-field style="Text" layout="Normal">Do not change these entries, but rather change the selection of H below.</Text-field>
</Input>
</Group>
<Group labelreference="L556" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">6D parabolic metric</Text-field>
</Input>
</Group>
<Group labelreference="L567" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">if N=6 then
   H6p:= 1/2*((p[1]-(1/2)*x[2]*p[3]-x[1]*x[2]*p[4]-(1/2)*x[1]^2*x[2]*p[6])^2+(p[2]+(1/2)*x[1]*p[3]+x[1]*x[2]*p[5])^2):
fi:</Text-field>
</Input>
</Group>
<Group labelreference="L566" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">6D hyperbolic metric</Text-field>
</Input>
</Group>
<Group labelreference="L565" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">if N=6 then
   H6Dh:= 1/2*((p[1]-(1/2)*x[2]*p[3]-x[1]*x[2]*p[4]-(1/4)*x[1]*x[2]^2*p[6])^2+(p[2]+(1/2)*x[1]*p[3]+x[1]*x[2]*p[5]+(1/4)*x[1]^2*x[2]*p[6])^2):
fi:</Text-field>
</Input>
</Group>
<Group labelreference="L564" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">7D metric</Text-field>
</Input>
</Group>
<Group labelreference="L561" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">if N=7 then
   H:= 1/2*((p[1]-(1/2)*x[2]*p[3]-x[1]*x[2]*p[4]-(1/2)*x[1]^2*x[2]*p[6]-(1/4)*x[1]*x[2]^2*p[7])^2+(p[2]+(1/2)*x[1]*p[3]+x[1]*x[2]*p[5]-(1/2)*x[1]*x[2]^2*p[6]+(1/4)*x[1]^2*x[2]*p[7])^2):
fi:</Text-field>
</Input>
</Group>
<Group labelreference="L562" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">8D metric</Text-field>
</Input>
</Group>
<Group labelreference="L569" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">if N=8 then
   H:= 1/2*((p[1]-(1/2)*x[2]*p[3]-((x[1]^2+x[2]^2)*(1/2))*p[5]-(1/4)*x[1]*x[2]^2*p[7]-(1/6)*x[2]^3*p[8])^2+(p[2]+(1/2)*x[1]*p[3]+((x[1]^2+x[2]^2)*(1/2))*p[4]+(1/6)*x[1]^3*p[6]+(1/4)*x[1]^2*x[2]*p[7])^2):
fi:</Text-field>
</Input>
</Group>
<Group labelreference="L568" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font bold="true">Definition of sub-Riemannian structure (Hamiltonian):</Font>
Enter/Choose the Hamiltonian for the case to consider.</Text-field>
</Input>
</Group>
<Group labelreference="L563" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">H:=H6p;</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiSEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Ji1GIzYoLUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRIjFGJ0Y5LUZXNiRRIjJGJ0Y5LyUubGluZXRoaWNrbmVzc0dGWS8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zbby8lKWJldmVsbGVkR0Y9LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GZG8tRiM2JC1JJW1zdXBHRiQ2JS1JKG1mZW5jZWRHRiQ2JC1GIzYqLUklbXN1YkdGJDYlLUYsNiVRInBGJ0YvRjItRiM2JkZWLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmRxLUYjNihGU0Zgby1GIzYmLUZhcDYlLUYsNiVRInhGJ0YvRjItRiM2JkZaRmhwRltxRjlGXXFGYG8tRmFwNiVGY3AtRiM2Ji1GVzYkUSIzRidGOUZocEZbcUY5Rl1xRjlGaHBGW3FGOUZgcS1GIzYoLUZhcDYlRlxyRmZwRl1xRmBvRmpxRmBvLUZhcDYlRmNwLUYjNiYtRlc2JFEiNEYnRjlGaHBGW3FGOUZdcUY5RmBxLUYjNihGU0Zgby1GIzYoLUkobXN1YnN1cEdGJDYnRlxyRmZwRlovJTFzdXBlcnNjcmlwdHNoaWZ0R0ZfcUZdcUZgb0ZqcUZgby1GYXA2JUZjcC1GIzYmLUZXNiRRIjZGJ0Y5RmhwRltxRjlGXXFGOUZocEZbcUY5RjlGOUZaRmpzRjlGaHBGW3FGOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIRmNxRmVxLUYjNihGU0Zgby1GIzYkLUZpbzYlLUZccDYkLUYjNigtRmFwNiVGY3BGX3JGXXFGY3QtRiM2KEZTRmBvLUYjNiZGanJGYG9GYXJGOUZocEZbcUY5RmN0LUYjNihGanJGYG9GanFGYG8tRmFwNiVGY3AtRiM2Ji1GVzYkUSI1RidGOUZocEZbcUY5Rl1xRjlGOUY5RlpGanNGOUZocEZbcUY5RjlGaHBGW3FGOQ==">LCYqJCwqJkkicEc2IjYjIiIiRikqJiZJInhHRic2IyIiI0YpJkYmNiMiIiRGKSMhIiJGLiooJkYsRihGKUYrRikmRiY2IyIiJUYpRjMqKEY1Ri5GK0YpJkYmNiMiIidGKUYyRi4jRilGLiokLCgmRiZGLUYpKiZGNUYpRi9GKUY9KihGNUYpRitGKSZGJjYjIiImRilGKUYuRj0=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L573" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal" alignment="centred"></Text-field>
<Text-field style="Text" layout="Normal" alignment="centred"><Font bold="true" size="16">Definition of routines</Font></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L668" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">In order to make the code universal and readable, we define a number of routines.</Text-field>
</Input>
</Group>
<Group labelreference="L572" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font bold="true">generateCases</Font></Text-field>
<Text-field style="Text" layout="Normal">Purpose: generate a set of <Font italic="true">loops </Font>integers that add up to a given integer <Font italic="true">limit</Font>. Needed to obtain all possible combinations of momenta that appear in an integral.</Text-field>
<Text-field style="Text" layout="Normal">Takes two integers, limit (the fixed sum of the integers) and loops (the number of integers to be generated in each example.</Text-field>
<Text-field style="Text" layout="Normal">Returns a list of possible sets of <Font italic="true">loops</Font> many integers that add up to <Font italic="true">limit</Font>.</Text-field>
</Input>
</Group>
<Group labelreference="L574" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">generateCases:=proc(limit::integer,loops::integer)::list;
 local store::list, mem::list,el,l,t:
 store:=[seq([l],l=0..limit)];
 for l from 1 to loops-2 do:
  mem:=[]:
  for el in store do:
    mem:=[op(mem),seq([op(el),l],l=0..(limit-add(el[t],t=1..nops(el))))];
  od:
  store:=mem:
 od:
 mem:=map(Q-&gt;[op(Q),limit-add(Q[l],l=1..nops(Q))], store);
 return mem:
end proc:</Text-field>
</Input>
</Group>
<Group labelreference="L580" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font bold="true">lterm</Font></Text-field>
<Text-field style="Text" layout="Normal">Purpose: find the leading term of a polynomial</Text-field>
<Text-field style="Text" layout="Normal">Takes two arguments, <Font italic="true">polynomeqn</Font> (a polynomial) and <Font italic="true">vars</Font> (a list of variables)</Text-field>
<Text-field style="Text" layout="Normal">Returns the leading term (coefficient multiplied with monomial) of <Font italic="true">polynomeqn</Font> w.r.t. the variables <Font italic="true">vars</Font>.</Text-field>
</Input>
</Group>
<Group labelreference="L578" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">lterm:=proc(polynomeqn,vars):
  return lcoeff(polynomeqn,vars,'lm')*lm:
end proc;</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEmbHRlcm1GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNistRjY2L1ElcHJvY0YnLyUlYm9sZEdGMS9GM1ElYm9sZEYnLyUrZm9udHdlaWdodEdGV0Y7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmVuLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVErcG9seW5vbWVxbkYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlovRk5RLDAuMzMzMzMzM2VtRictRiw2JVEldmFyc0YnRi9GMi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjktSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdRJjAuNWVtRicvJSZkZXB0aEdGYnAvJSpsaW5lYnJlYWtHUTFmaXJzdHByb2NuZXdsaW5lRictRiM2KC1GNjYvUSdyZXR1cm5GJ0ZURlZGWEY7Rj5GQEZCRkRGRkZIRlpGZm4tRl5wNiZGYHBGY3BGZnAvRmlwUSVhdXRvRictRiM2Ji1GIzYoLUYsNiVRJ2xjb2VmZkYnRi9GMi1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGWkZmbi1GaG42JC1GIzYqRlxvRl9vRmVvRl9vLUYjNigtRjY2LVEiJ0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4xMTExMTExZW1GJ0Zmbi1GLDYlUSNsbUYnRi9GMkZkckZob0ZbcEY5RmhvRltwRjlGOUZob0ZbcEY5LUY2Ni1RIipGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMTY2NjY2N2VtRicvRk5GYHNGaXJGOUZob0ZbcEY5LUZecDYmRmBwRmNwRmZwL0ZpcFE2ZGVjcmVhc2VpbmRlbnRuZXdsaW5lRictRjY2L1EpZW5kfnByb2NGJ0ZURlZGWEY7Rj5GQEZCRkRGRkZIRlpGZm5GaG9GW3BGOUZob0ZbcEY5">Zio2JEkrcG9seW5vbWVxbkc2IkkldmFyc0dGJUYlRiVGJU8qJi1JJ2xjb2VmZkclKnByb3RlY3RlZEc2JTkkOSUuSSNsbUdGJSIiIkYwRjFGJUYlRiU=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L585" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font bold="true">tterm</Font></Text-field>
<Text-field style="Text" layout="Normal">same as lterm, but combutes the trailing term instead of the leading term.</Text-field>
</Input>
</Group>
<Group labelreference="L582" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">tterm:=proc(polynomeqn,vars):
  return tcoeff(polynomeqn,vars,'lm')*lm:
end proc;</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEmdHRlcm1GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNistRjY2L1ElcHJvY0YnLyUlYm9sZEdGMS9GM1ElYm9sZEYnLyUrZm9udHdlaWdodEdGV0Y7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmVuLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVErcG9seW5vbWVxbkYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlovRk5RLDAuMzMzMzMzM2VtRictRiw2JVEldmFyc0YnRi9GMi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjktSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdRJjAuNWVtRicvJSZkZXB0aEdGYnAvJSpsaW5lYnJlYWtHUTFmaXJzdHByb2NuZXdsaW5lRictRiM2KC1GNjYvUSdyZXR1cm5GJ0ZURlZGWEY7Rj5GQEZCRkRGRkZIRlpGZm4tRl5wNiZGYHBGY3BGZnAvRmlwUSVhdXRvRictRiM2Ji1GIzYoLUYsNiVRJ3Rjb2VmZkYnRi9GMi1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGWkZmbi1GaG42JC1GIzYqRlxvRl9vRmVvRl9vLUYjNigtRjY2LVEiJ0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4xMTExMTExZW1GJ0Zmbi1GLDYlUSNsbUYnRi9GMkZkckZob0ZbcEY5RmhvRltwRjlGOUZob0ZbcEY5LUY2Ni1RIipGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMTY2NjY2N2VtRicvRk5GYHNGaXJGOUZob0ZbcEY5LUZecDYmRmBwRmNwRmZwL0ZpcFE2ZGVjcmVhc2VpbmRlbnRuZXdsaW5lRictRjY2L1EpZW5kfnByb2NGJ0ZURlZGWEY7Rj5GQEZCRkRGRkZIRlpGZm5GaG9GW3BGOUZob0ZbcEY5">Zio2JEkrcG9seW5vbWVxbkc2IkkldmFyc0dGJUYlRiVGJU8qJi1JJ3Rjb2VmZkclKnByb3RlY3RlZEc2JTkkOSUuSSNsbUdGJSIiIkYwRjFGJUYlRiU=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L584" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font bold="true">hasMonomial</Font></Text-field>
<Text-field style="Text" layout="Normal">Purpose: determine whether a list of equations contains an equation monomial in a set of variables</Text-field>
<Text-field style="Text" layout="Normal">Takes <Font italic="true">eqns</Font> (a list of polynomial expressions) and <Font italic="true">vars</Font> (a list of variables)</Text-field>
<Text-field style="Text" layout="Normal">Returns a boolean value: <Font underline="true">true</Font> if there is a monomial equation in the system w.r.t. <Font italic="true">vars</Font>; <Font underline="true">false</Font> if not.</Text-field>
</Input>
</Group>
<Group labelreference="L576" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">hasMonomial:=proc(eqns::list,vars)::boolean;
  local i;
  for i from 1 to nops(eqns) do
    if eqns[i]=lterm(eqns[i],vars) and eqns[i]&lt;&gt;0 then
     return true;
    fi:
  od:
  return false:
end proc:</Text-field>
</Input>
</Group>
<Group labelreference="L587" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font bold="true">hasBimonomial</Font></Text-field>
<Text-field style="Text" layout="Normal">same as hasMonomial, but looks for bi-monomial equations.</Text-field>
</Input>
</Group>
<Group labelreference="L583" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">hasBimonomial:=proc(eqns::list,vars)::boolean;
  local i;
  for i from 1 to nops(eqns) do
    if eqns[i]=lterm(eqns[i],vars)+tterm(eqns[i],vars) and eqns[i]&lt;&gt;0 then
     return true;
    end if:
  od:
  return false:
end proc:</Text-field>
</Input>
</Group>
<Group labelreference="L581" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font bold="true">solveMonomialEqns</Font>
Purpose: partially solve a system of equations using the monomial equations
Takes two arguments: <Font italic="true">inputeqns</Font> (a list of equations) and <Font italic="true">vars</Font> (a list of variables)</Text-field>
<Text-field style="Text" layout="Normal">Returns a list of equations (this is the partially solved system); the obtained solutions are stored in the global set <Font italic="true">monomialeqns</Font>.</Text-field>
</Input>
</Group>
<Group labelreference="L579" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">solveMonomialEqns:=proc(inputeqns::list,vars)::list;
  global monomialeqns;
  local i, flag, eqns;
  flag:=true:
  eqns:=inputeqns:
  while flag=true do:
    for i from 1 to nops(eqns) do:
      if eqns[i]=lterm(eqns[i],vars) and eqns[i]&lt;&gt;0 then:
        monomialeqns:={op(monomialeqns),eqns[i]/lcoeff(eqns[i],vars)}:
        eqns:=subs(eqns[i]/lcoeff(eqns[i],vars)=0, eqns):
      fi:
    od:
    #print(&quot;done: monomial cycle&quot;):
    flag:=false:
    for i from 1 to nops(req) do:
      if eqns[i]=lterm(eqns[i],vars) and eqns[i]&lt;&gt;0 then
        flag:=true:
        break:
      end if:
    od:
  od:
  return eqns:
end proc:</Text-field>
</Input>
</Group>
<Group labelreference="L588" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font bold="true">solveBimonomialEqns</Font>
As solveMonomialEqns, but for bimonomial equations.</Text-field>
</Input>
</Group>
<Group labelreference="L586" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">solveBimonomialEqns:=proc(inputeqns::list,vars)::list;
   global binomialeqns;
   local i, flag, eqns, leadmon;
   flag:=true:
   eqns:=inputeqns:
   while flag=true do:
     for i from 1 to nops(eqns) do:
       if eqns[i]=lterm(eqns[i],vars)+tterm(eqns[i],vars) and eqns[i]&lt;&gt;0 then:
         leadmon:=[lcoeff(eqns[i],vars,'m'),m]:
         binomialeqns:={op(binomialeqns),leadmon[2]}:
         eqns:=subs(leadmon[2]=-tterm(eqns[i],vars)/leadmon[1], eqns):
       end if:
     od:
     #print(&quot;done: binomial cycle&quot;):
     flag:=false:
     for i from 1 to nops(eqns) do:
       if eqns[i]=lterm(eqns[i],vars)+tterm(eqns[i],vars) and eqns[i]&lt;&gt;0 then:
         flag:=true:
         break:
       end if:
     od:
   od:
   return eqns:
end proc:</Text-field>
</Input>
</Group>
<Group labelreference="L577" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font bold="true">reduceList</Font>
Purpose: reduce a list of  given equations (polynomial expressions) by removing dublicates</Text-field>
<Text-field style="Text" layout="Normal">Takes a list of polynomial expressions</Text-field>
<Text-field style="Text" layout="Normal">Returns a list of polynomial expressions</Text-field>
</Input>
</Group>
<Group labelreference="L575" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">reduceList:=proc(eqns::list)::list;
 {op(eqns)}:
 return [op(%)]:
end proc:</Text-field>
</Input>
</Group>
<Group labelreference="L593" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal" alignment="centred"></Text-field>
<Text-field style="Text" layout="Normal" alignment="centred"><Font bold="true" size="16">Computation of the associated system</Font></Text-field>
<Text-field style="Text" layout="Normal" alignment="centred"></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L669" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">In this section, we define the integral and compute the system of PDEs encoding the requirement that a given polynomial in the momenta is an integral.</Text-field>
</Input>
</Group>
<Group labelreference="L594" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">The integral is a homogeneous polynomial of the degree <Font italic="true">d</Font>, which has been specified above.
F_trivials is the set of coefficients of the integral that can be set to zero (in a point) by subtraction of (constant multiples) of trivial/standard integrals</Text-field>
</Input>
</Group>
<Group labelreference="L605" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">a:=array(seq(0..d,i=1..N-1)):</Text-field>
</Input>
</Group>
<Group labelreference="L598" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">coefficient:={}:
for i from 0 to d do:
 for j from 0 to i do:
  for el_k in generateCases(d-i,N-2) do:
    coefficient:={op(coefficient), a[i,j,op(1..N-3,el_k)]=a[i,j,op(1..N-3,el_k)](x[1],x[2])}:
  od:
od:od:
alias(op(coefficient)):</Text-field>
</Input>
</Group>
<Group labelreference="L596" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">F:=0:
for i from 0 to d do:
 for j from 0 to i do:
  for el_k in generateCases(d-i,N-2) do:
    F:=F+a[i,j,op(1..N-3,el_k)](x[1],x[2])*p[1]^j*p[2]^(i-j)*product(p[l]^el_k[l-2],l=3..N);
  od:
od:od:</Text-field>
</Input>
</Group>
<Group labelreference="L610" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">F_trivials:={}:
for i from 0 to d by 2 do:
  for el_k in generateCases(d-i,N-2) do:
   F_trivials:= F_trivials union {a[i,0,op(1..N-3,el_k)](x[1], x[2])}:
od:od:</Text-field>
</Input>
</Group>
<Group labelreference="L601" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">Now compute the Poisson bracket between the Hamiltonian and the integral.</Text-field>
<Text-field style="Text" layout="Normal">Derive from it the corresponding equational system by taking derivatives w.r.t. momenta.</Text-field>
<Text-field style="Text" layout="Normal">Eq is the set of equations on the unknown functions (which are the components of <Font italic="true">F</Font>).</Text-field>
</Input>
</Group>
<Group labelreference="L607" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">Pois:= 0:
for i to N do:
  Pois:=Pois+diff(H,x[i])*diff(F,p[i])-diff(F,x[i])*diff(H,p[i]):
od:
Pois:= simplify(Pois):</Text-field>
</Input>
</Group>
<Group labelreference="L611" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">Eq:={}:
for i  from 0 to (d+1) do
 for j  from 0 to (d+1-i) do
  for el_k in generateCases(d+1-i-j,N-2) do
    tmp:= diff(Pois, p[1]$i,p[2]$j,seq(p[w+2]$el_k[w],w=1..N-2)):
    if tmp&lt;&gt;0 then Eq:= {op(Eq),tmp } end if: 
od:od:od:</Text-field>
</Input>
</Group>
<Group labelreference="L604" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">Prolongation step.</Text-field>
<Text-field style="Text" layout="Normal">The first <Font italic="true">M</Font> prolongations are computed. The result is the set <Font bold="true">DEq</Font> of differential equations.
<Font italic="true">DEq</Font> is obtained by taking 0,1,...,M derivatives of <Font bold="true">Eq</Font> w.r.t. x[1] and x[2].</Text-field>
</Input>
</Group>
<Group labelreference="L602" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">DEq:= Eq: 
for m to M do: 
  for i from 0 to m do:   
 DEq:= {op(DEq), op(diff(Eq, x[1]$i, x[2]$(m-i)))}:
od:od:<Equation executable="false" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2I1EhRicvJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lMGZvbnRfc3R5bGVfbmFtZUdRKTJEfklucHV0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRj0=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L615" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">The set <Font bold="true">var</Font> contains all coefficients of F which are unknowns of the differential system DEq.</Text-field>
<Text-field style="Text" layout="Normal"><Font bold="true">dvar</Font> is the corresponding set of all unknowns including derivatives of entries of <Font bold="true">var</Font>. <Font bold="true">dvar</Font> is the set of unknown functions in our system of linear equations.</Text-field>
<Text-field style="Text" layout="Normal">The variable <Font bold="true">subvar</Font> is necessary to implement the unknowns as variables, since var contains the <Font bold="true">a</Font>[...] which are functions.</Text-field>
<Text-field style="Text" layout="Normal">The arguments in <Font bold="true">subvar</Font> are</Text-field>
<Text-field style="Text" layout="Normal">(1) Number of derivatives w.r.t. x[1]</Text-field>
<Text-field style="Text" layout="Normal">(2) Ordinal of the variable/unknown function (as obtained from <Font bold="true">var</Font>)</Text-field>
<Text-field style="Text" layout="Normal">(3) Total number of derivatives (--&gt; connected with number of prolongations performed)</Text-field>
</Input>
</Group>
<Group labelreference="L603" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">var:={}: 
for i from 0 to d do
 for j from 0 to i do
  for el_k in generateCases(d-i,N-2) do 
      var := {op(var), a[i,j,seq(el_k[l-2],l=3..N-1)](x[1], x[2])}
od:od:od:</Text-field>
</Input>
</Group>
<Group labelreference="L612" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">sub:= {}:
subvar:= array(0..M+1,0..nops(var),0..M+1):  
dvar:={}: 
for n  from 0 to M do: 
  m:= M+1-n:
  for i from 0 to m do 
   for j to nops(var) do 
     sub:= {op(sub), diff(var[j], x[1]$i, x[2]$(m-i))=subvar[i,j,m] }:
     dvar:= {op(dvar), subvar[i,j,m]}: 
   od:
  od: 
  DEq:= subs(sub, DEq): 
od:</Text-field>
</Input>
</Group>
<Group labelreference="L614" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">Now, we replace the derivatives of the unknown functions (and the functions themselves) by variables from <Font bold="true">subvar</Font> (which are not functions).</Text-field>
<Text-field style="Text" layout="Normal">The unknown functions are <Font bold="true">var</Font>[1]..<Font bold="true">var</Font>[..], and they and their derivatives are labelled by subvar: <Font bold="true">subvar</Font>[i,j,m] is the (x[1]$i,x[2]$(m-i))-derivative of <Font bold="true">var</Font>[j].</Text-field>
<Text-field style="Text" layout="Normal">The corresponding list is dvar.</Text-field>
<Text-field style="Text" layout="Normal">Most of this has already been done in the previous step. Now we add &quot;zeroth derivatives&quot;, i.e. we add the unknown functions in var themselves to <Font bold="true">dvar</Font> and <Font bold="true">subvar</Font>, and we replace them in <Font bold="true">DEq</Font>.</Text-field>
<Text-field style="Text" layout="Normal">Coefficients in <Font bold="true">DEq</Font> are functions.</Text-field>
</Input>
</Group>
<Group labelreference="L606" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">for j to nops(var) do:<Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2I1EhRicvJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJy8lJWJvbGRHUSZmYWxzZUYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjQvJTBmb250X3N0eWxlX25hbWVHUSkyRH5JbnB1dEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">JSFH</Equation>
 sub:= {op(sub),var[j]= subvar[0,j,0]}:
 dvar:= {op(dvar), subvar[0,j,0]}:
od:
DEq:= subs(sub, DEq):</Text-field>
</Input>
</Group>
<Group labelreference="L597" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">We count the number of equations as well as the number of unknowns (entries of <Font bold="true">DEq</Font> and <Font bold="true">dvar</Font> respectively)</Text-field>
</Input>
</Group>
<Group labelreference="L600" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">nops(DEq);<Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2L1EifkYnLyUlYm9sZEdRJXRydWVGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNC8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOS8lKXN0cmV0Y2h5R0Y5LyUqc3ltbWV0cmljR0Y5LyUobGFyZ2VvcEdGOS8lLm1vdmFibGVsaW1pdHNHRjkvJSdhY2NlbnRHRjkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZIRi8vJStleGVjdXRhYmxlR0Y5RjJGNQ==">NiI=</Equation>nops(dvar);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiY3Jkc=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiYhej8=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L608" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">We convert the coefficients that can be set to zero to the algebraic convention</Text-field>
</Input>
</Group>
<Group labelreference="L609" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">dvar_trivials:=subs(sub,F_trivials):
sub_trivials:=map(Q-&gt;Q=0, dvar_trivials):</Text-field>
</Input>
</Group>
<Group labelreference="L595" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">Now we specify a certain point on the sub-Riemannian piece (i.e. we specify x1 and x2 only):</Text-field>
<Text-field style="Text" layout="Normal">(1) we substitute x[1] and x[2] by numerical values</Text-field>
<Text-field style="Text" layout="Normal">    --&gt; we call the resulting system of equations <Font bold="true">deq</Font></Text-field>
<Text-field style="Text" layout="Normal">(2) <Font bold="true">deq</Font> is a system of linear equations in the unknowns (listed in <Font bold="true">dvar</Font>)</Text-field>
<Text-field style="Text" layout="Normal">(3) coefficients in <Font bold="true">deq</Font> are numbers (in <Font bold="true">DEq</Font> it were expressions)</Text-field>
</Input>
</Group>
<Group labelreference="L599" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">deq:= subs(x[1]= 0, x[2]= 0, DEq):<Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYkLUkjbWlHRiQ2I1EhRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">JSFH</Equation><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L613" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">deq:= subs(sub_trivials, deq):</Text-field>
</Input>
</Group>
<Group labelreference="L629" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal" alignment="centred"></Text-field>
<Text-field style="Text" layout="Normal" alignment="centred"><Font bold="true" size="16">Reduction of the associated system</Font></Text-field>
<Text-field style="Text" layout="Normal" alignment="centred"></Text-field>
</Input>
</Group>
<Group labelreference="L643" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">To reduce the number of equations to deal with, 'normalize' the coefficients and 'integerize' them to make computations faster (coefficients in ZZ instead of QQ).</Text-field>
<Text-field style="Text" layout="Normal">In case of the choice <Font italic="true">algorithmchoice=&quot;modular&quot;</Font>, the equations are taken modulo <Font italic="true">prim</Font>. </Text-field>
</Input>
</Group>
<Group labelreference="L628" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">tmpeq:={}:
if algorithmchoice=&quot;modular&quot; then
  for i from 1 to nops(deq) do
    if deq[i]&lt;&gt;0 then tmpeq:={op(tmpeq),numer(expand(deq[i]/lcoeff(deq[i],dvar))) mod prim} fi:
  od:
else
  for i from 1 to nops(deq) do
    if deq[i]&lt;&gt;0 then tmpeq:={op(tmpeq),numer(expand(deq[i]/lcoeff(deq[i],dvar)))} fi:
  od:
fi:
deq:=tmpeq:
nops(deq);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiZmcyM=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L645" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">Remove all variables that do not appear in any of the equations (in the corresponding matrix, these are columns with vanishing entries).</Text-field>
<Text-field style="Text" layout="Normal">(1) The list <Font bold="true">superfluent</Font> contains all does &quot;redundant&quot; variables</Text-field>
<Text-field style="Text" layout="Normal">(2) All the other variables are stored in the <Font bold="true">necessary</Font> list. Later we call this list <Font bold="true">Nvar</Font>.</Text-field>
</Input>
</Group>
<Group labelreference="L635" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">superfluent:=[]:
necessary:=[]:
for i from 1 to nops(dvar) do:
  flag:=convert({seq(coeff(deq[j],dvar[i]),j=1..nops(deq))}={0},truefalse):
  if flag=true then
    superfluent:=[op(superfluent),dvar[i]]:
  else
    necessary:=[op(necessary),dvar[i]]:
  end if:
od:
nops(superfluent);
nops(necessary);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiRJIg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiZnMSM=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L641" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">avar:=dvar:
dvar:=necessary:</Text-field>
</Input>
</Group>
<Group labelreference="L630" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">Final simplification/reduction step: solve the (trivial) equations that are monomial and binomial. Their variables have later to be added to the number of unknowns, and the number of respective equations has to be added to the rank. Thus, no corrections are necessary since both effects/corrections cancel out with each other.</Text-field>
<Text-field style="Text" layout="Normal">This step is completed iteratively:</Text-field>
<Text-field style="Text" layout="Normal">-- Partially solve the system using monomial equations. Continue until there are no monomial equations left.</Text-field>
<Text-field style="Text" layout="Normal">-- Partially solve the system using bimonomial equations. Continue until there are no bimonomial equations left.</Text-field>
<Text-field style="Text" layout="Normal">-- If in the bimonomial step new monomial equations have been &quot;created&quot;, continue with step one.</Text-field>
<Text-field style="Text" layout="Normal">-- After finitely many steps, the loop ends since either there are no bimonomial and no monomial equations left, or all equations and variables have been removed from the system.</Text-field>
<Text-field style="Text" layout="Normal">-- After steps one and two, the system has no bimonomial equations. Therefore it is enough to check that no monomial equations remain.</Text-field>
</Input>
</Group>
<Group labelreference="L617" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">monomialeqns:={}:</Text-field>
</Input>
</Group>
<Group labelreference="L622" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">binomialeqns:={}:</Text-field>
</Input>
</Group>
<Group labelreference="L638" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">req:=[op(deq)]:</Text-field>
</Input>
</Group>
<Group labelreference="L636" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">while hasMonomial(req,dvar) or hasBimonomial(req,dvar) do:
  req:=solveMonomialEqns(req,dvar):
  req:=reduceList(req):
  req:=solveBimonomialEqns(req,dvar):
  req:=reduceList(req):
  print(&quot;completed one cycle of partial solutions&quot;):
od:</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">UUljb21wbGV0ZWR+b25lfmN5Y2xlfm9mfnBhcnRpYWx+c29sdXRpb25zNiI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">UUljb21wbGV0ZWR+b25lfmN5Y2xlfm9mfnBhcnRpYWx+c29sdXRpb25zNiI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">UUljb21wbGV0ZWR+b25lfmN5Y2xlfm9mfnBhcnRpYWx+c29sdXRpb25zNiI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">UUljb21wbGV0ZWR+b25lfmN5Y2xlfm9mfnBhcnRpYWx+c29sdXRpb25zNiI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">UUljb21wbGV0ZWR+b25lfmN5Y2xlfm9mfnBhcnRpYWx+c29sdXRpb25zNiI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">UUljb21wbGV0ZWR+b25lfmN5Y2xlfm9mfnBhcnRpYWx+c29sdXRpb25zNiI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">UUljb21wbGV0ZWR+b25lfmN5Y2xlfm9mfnBhcnRpYWx+c29sdXRpb25zNiI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">UUljb21wbGV0ZWR+b25lfmN5Y2xlfm9mfnBhcnRpYWx+c29sdXRpb25zNiI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">UUljb21wbGV0ZWR+b25lfmN5Y2xlfm9mfnBhcnRpYWx+c29sdXRpb25zNiI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">UUljb21wbGV0ZWR+b25lfmN5Y2xlfm9mfnBhcnRpYWx+c29sdXRpb25zNiI=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L619" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">As a way of recheck, verify that no monomial equations remain.</Text-field>
</Input>
</Group>
<Group labelreference="L639" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">hasMonomial(req,dvar);
hasBimonomial(req,dvar);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SSZmYWxzZUclKnByb3RlY3RlZEc=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SSZmYWxzZUclKnByb3RlY3RlZEc=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L626" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">The following numbers are of interest:</Text-field>
<Text-field style="Text" layout="Normal">(i) Elements in req: This is the number of remaining equations</Text-field>
<Text-field style="Text" layout="Normal">(ii) Elements in monomialeqns: These variables have been removed from the system through the monomial reduction procedure.</Text-field>
<Text-field style="Text" layout="Normal">(iii) Elements in binomialeqns: These variables have been removed from the system through the bimonomial reduction procedure.</Text-field>
</Input>
</Group>
<Group labelreference="L637" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">nops(req);
nops(monomialeqns);
nops(binomialeqns);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiZFPSI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiVyTg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiVNeg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L633" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">deq:=req:</Text-field>
</Input>
</Group>
<Group labelreference="L624" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">To simplify the rank computation, we again move to coefficients in ZZ rather than QQ.</Text-field>
</Input>
</Group>
<Group labelreference="L642" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">req:={}:
if algorithmchoice=&quot;modular&quot; then
  for i from 1 to nops(deq) do:
    if deq[i]&lt;&gt;0 then
      req:={op(req),numer(expand(deq[i]/lcoeff(deq[i],dvar))) mod prim}:
    end if:
  od:
else
  for i from 1 to nops(deq) do:
    if deq[i]&lt;&gt;0 then
      req:={op(req),numer(expand(deq[i]/lcoeff(deq[i],dvar)))}:
    end if:
  od:
fi:
deq:=req:
nops(deq);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiY7PSI=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L627" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">Finally, remove trivial equations (if any) and compile the set of remaining variables (removing the unknowns addressed for by the reduction procedure).
The number of remaining equations and variables gives the size of the matrix for which we have to compute the rank.</Text-field>
</Input>
</Group>
<Group labelreference="L620" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">deq:={op(deq)} minus {0}:</Text-field>
</Input>
</Group>
<Group labelreference="L623" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">dvar:={op(dvar)} minus monomialeqns minus binomialeqns:</Text-field>
</Input>
</Group>
<Group labelreference="L646" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">nops(deq);
nops(dvar);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiY7PSI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiViIio=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L634" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">We determine the matrix of coefficients of the equations (listed in <Font bold="true">deq</Font>) w.r.t. the unknowns (entries in <Font bold="true">dvar</Font>).</Text-field>
<Text-field style="Text" layout="Normal">Mat is the matrix of the system of equations established above. Its entries are numbers.</Text-field>
</Input>
</Group>
<Group labelreference="L640" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">Mat:= Matrix(nops(deq), nops(dvar)): 
for i to nops(deq) do
  for j to nops(dvar) do
    Mat[i,j]:= coeff(deq[i],dvar[j]):
od:od:<Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2I1EhRicvJSVib2xkR1EldHJ1ZUYnLyUrZXhlY3V0YWJsZUdGMS8lMGZvbnRfc3R5bGVfbmFtZUdRKTJEfklucHV0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjk=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L621" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">rows:=RowDimension(Mat);
cols:=ColumnDimension(Mat);
rows,cols;</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElcm93c0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSSNtbkdGJDYkUSYxMTgxNkYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">IiY7PSI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElY29sc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSSNtbkdGJDYkUSU5MTU1RidGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">IiViIio=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NiQiJjs9IiIlYiIq</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L616" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">The result of this computation yields: <Font bold="true">rk</Font>: The rank of <Font bold="true">Mat</Font></Text-field>
<Text-field style="Text" layout="Normal">We implement three possible rank computation schemes: the usual Gauss algorithm, the Bareiss algorithm, and a modular Gauss algorithm.</Text-field>
<Text-field style="Text" layout="Normal">In the modular case, one needs to specify the prime modulus <Font bold="true">prim</Font> in the beginning.</Text-field>
<Text-field style="Text" layout="Normal"><Font bold="true" italic="true">Caveat:</Font> Two problems may occur and force one to rerun the code: (i) If <Font bold="true">prim</Font> is too small, an error alert will appear if it is impossible to perform modular inversion. In this case, choose a larger prime and rerun the code. (ii) If the resulting number of additional integrals is nonzero, the reason might be that the rank of <Font bold="true">Mat</Font> has dropped because we are using modular arithmetic, not because the initial matrix has lower rank. So, this needs not be a hint to the existing of additional integrals. Choose another prime, or another algorithm to check it.</Text-field>
</Input>
</Group>
<Group labelreference="L644" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">if algorithmchoice=&quot;bareiss&quot; then
  Z[`0`],Z[`1`],Z[`+`],Z[`-`],Z[`*`],Z[`=`]:=0,1,`+`,`-`,`*`,`=`:
  Z[Divide] := proc(a,b,q) evalb( irem(args) = 0 ) end proc:
  Mat2:=LinearAlgebra:-Generic:-BareissAlgorithm[Z](Mat):
  rk:=numelems(RowSpace(Mat2)):
  print(&quot;Bareiss&quot;);
elif algorithmchoice=&quot;modular&quot; then
  #Rowreduce(p, A, rows, cols, rcol, det, pdet, rank, sig, incrow, redflag)
  if cols=0 or rows=0 then
    rk:=0:
  else
    AMat:=LinearAlgebra:-Modular:-Copy(prim,Mat):
    LinearAlgebra:-Modular:-RowReduce(prim,AMat,rows,cols,cols,0,0,'rk',0,0,false):
  fi:
  print(&quot;Modular&quot;);
else
  rk:=Rank(Mat):
  print(&quot;Gauss&quot;);
fi:</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">USZHYXVzczYi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L632" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font bold="true">Delta</Font> is the dimension of the space of solutions for the original problem.</Text-field>
<Text-field style="Text" layout="Normal">Note that contributions from 'monomialeqns' cancel out, so only 'superfluent' has to be taken into account when computing Delta.</Text-field>
</Input>
</Group>
<Group labelreference="L631" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">print(&quot;Delta=&quot;,nops(superfluent)+nops(dvar)-rk);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NiRRJ0RlbHRhPTYiIiRJIg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L618" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">We track the time and compute the time period needed to perform the computation.</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L660" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">stopclock := time();</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEqc3RvcGNsb2NrRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYmLUkjbW5HRiQ2JFEsMS4xNzU2NzYwNDZGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GWS1JJW1zdXBHRiQ2JS1GUjYkUSMxMEYnRjktRlI2JFEiNkYnRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">JCIrWWdudjYhIiQ=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L652" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal" alignment="centred"><Font bold="true" size="16">Results</Font></Text-field>
</Input>
</Group>
<Group labelreference="L654" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">['M'=M, 'd'=d];</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NyQvSSJNRzYiIiIoL0kiZEdGJSIiJw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L653" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal" alignment="centred"><Font underline="true">Computation time</Font></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L662" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">time_used := stopclock-startclock:</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L661" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">hrs:=floor((1/3600)*time_used);
mins:=floor((time_used-3600*hrs)*(1/60));
secs:=time_used-3600*hrs-60*mins;</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkaHJzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIzI2RidGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">IiNF</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElbWluc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSSNtbkdGJDYkUSMzOEYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">IiNR</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElc2Vjc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSSNtbkdGJDYkUScyMS42NzFGJ0Y5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">JCImcjsjISIk</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L657" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal" alignment="centred"><Font underline="true">initial dimensions of the system</Font></Text-field>
</Input>
</Group>
<Group labelreference="L656" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">print('equations', nops(DEq));
print('unknowns',nops(avar));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NiRJKmVxdWF0aW9uc0c2IiImNyZH</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NiRJKXVua25vd25zRzYiIiYhej8=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L659" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal" alignment="centred"><Font underline="true">dimensions after reduction &amp; rank</Font></Text-field>
</Input>
</Group>
<Group labelreference="L658" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">print('equations', nops(deq));
print('unknowns', nops(dvar));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NiRJKmVxdWF0aW9uc0c2IiImOz0i</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NiRJKXVua25vd25zRzYiIiViIio=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L648" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">print('rank', rk);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NiRJJXJhbmtHNiIiJWIiKg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L649" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">print('superfluent',nops(superfluent));
print('necessary',nops(necessary));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NiRJLHN1cGVyZmx1ZW50RzYiIiRJIg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NiRJKm5lY2Vzc2FyeUc2IiImZzEj</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L651" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal" alignment="centred"><Font underline="true">final result</Font></Text-field>
</Input>
</Group>
<Group labelreference="L655" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">print('Delta',nops(superfluent)+nops(dvar)-rk);
unassign('i'): sum( binomial(N+d-2*i-3,N-3), i=0..floor(d/2) ):  print('Delta','(trivial)', % );
print('nontrivials',nops(superfluent)+nops(dvar)-rk-%);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NiRJJkRlbHRhRzYiIiRJIg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NiVJJkRlbHRhRzYiSSh0cml2aWFsR0YkIiRJIg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NiRJLG5vbnRyaXZpYWxzRzYiIiIh</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L6" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">If nontrivials is 0, non-existence of additional integrals is proven. In case <Font italic="true">nontrivials </Font><Font encoding="UTF-8">\342\211\240 0, try for different number of prolongation steps, another choice of the point of reference or another prime </Font><Font italic="true">prim</Font> (in case of modular computation).</Text-field>
</Input>
</Group>
<Group labelreference="L667" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="presentation" hide-input="false" hide-output="true" inline-output="false" labelreference="L3" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYkLUkjbWlHRiQ2I1EhRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block>
</Worksheet>
